Privacy-Preserving Federated Embedding Learning for Localized Retrieval-Augmented Generation

Retrieval-Augmented Generation (RAG) has recently emerged as a promising solution for enhancing the accuracy and credibility of Large Language Models (LLMs), particularly in Question & Answer tasks. This is achieved by incorporating proprietary and private data from integrated databases. However, private RAG systems face significant challenges due to the scarcity of private domain data and critical data privacy issues. These obstacles impede the deployment of private RAG systems, as developing privacy-preserving RAG systems requires a delicate balance between data security and data availability. To address these challenges, we regard federated learning (FL) as a highly promising technology for privacy-preserving RAG services. We propose a novel framework called Federated Retrieval-Augmented Generation (FedE4RAG). This framework facilitates collaborative training of client-side RAG retrieval models. The parameters of these models are aggregated and distributed on a central-server, ensuring data privacy without direct sharing of raw data. In FedE4RAG, knowledge distillation is employed for communication between the server and client models. This technique improves the generalization of local RAG retrievers during the federated learning process. Additionally, we apply homomorphic encryption within federated learning to safeguard model parameters and mitigate concerns related to data leakage. Extensive experiments conducted on the real-world dataset have validated the effectiveness of FedE4RAG. The results demonstrate that our proposed framework can markedly enhance the performance of private RAG systems while maintaining robust data privacy protection.

==> PIC/PIC-PYTHON/datac-1.py <==
import matplotlib.pyplot as plt
import matplotlib.font_manager as fm

font = {'family': 'Times new roman',
        'weight': 'normal',
        'size': 20,
        }

# 公司名称和对应的数据数量
companies = ['AES', 'BOEING', 'ACTIVISION', 'PG', 'PEPSICO']
data_counts = [4842, 5302, 6328, 8382, 18804]

# 计算均值
mean_value = sum(data_counts) / len(data_counts)

# 创建柱状图
plt.figure(figsize=(6, 6))  # 设置图形的大小
bar_width = 0.65  # 柱子的宽度
index = range(len(companies))  # 柱子的位置

# 先绘制柱状图，确保均值线在最底层
bars = plt.bar(index, data_counts, bar_width, color='k', zorder=3)  # 创建柱状图，颜色为深灰色

# 添加均值线（灰色虚线），置于最底层
plt.axhline(y=mean_value, color='gray', linestyle='--', linewidth=2, zorder=1)

# 在均值线上标注均值数字，使用箭头指向数字，避免与柱状图重叠
# 调整文本位置，使其更靠左
text_offset = 0.5  # 可以手动调节文本的水平位置
arrow_offset = 0.5  # 可以手动调节箭头的水平位置
plt.annotate(f'Avg: {mean_value:.0f}',  # 修改标注为“Avg: 具体的数字”
             xy=(arrow_offset, mean_value),  # 箭头指向的位置
             xytext=(text_offset, mean_value + 1000),  # 文本的位置
             arrowprops=dict(facecolor='black', arrowstyle='->'),
             ha='left', va='bottom', color='gray', fontsize=22, fontproperties=font)

# 添加标题和标签
# plt.title('Data Counts by Company', fontproperties=font, fontsize=14)  # 图形的标题
plt.xlabel('Clients in Training Stage', fontproperties=font, fontsize=22)  # x轴标签
plt.ylabel('Data Count (Query-Chunk Pairs)', fontproperties=font, fontsize=22)  # y轴标签

# 设置纵坐标刻度的字体
plt.yticks(fontproperties=font['family'], fontsize=18, rotation=45)

# 设置横坐标标签
client_labels = ['No.1', 'No.2', 'No.3', 'No.4', 'No.5']
plt.xticks(index, client_labels, fontproperties=font, fontsize=18, rotation=45)

# 显示数值标签
for bar, count in zip(bars, data_counts):
    yval = bar.get_height()
    plt.text(bar.get_x() + bar.get_width()/2, yval, str(count), ha='center', va='bottom', color='blue', fontsize=20,  fontproperties=font, weight='bold')

# 显示公司名称
for bar, company in zip(bars, companies):
    xval = bar.get_x() + bar.get_width()/2
    yval = bar.get_height() / 2
    plt.text(xval, yval, company, rotation=90, ha='center', va='center', color='white', fontsize=16, fontproperties=font)

# 设置纵坐标的范围
plt.ylim(0, 22000)  # 设置纵坐标的最大刻度为20000

# 显示图形
plt.tight_layout()  # 自动调整子图参数，使之填充整个图像区域
plt.show()

==> PIC/PIC-PYTHON/datac-2.py <==
import matplotlib.pyplot as plt
import matplotlib.font_manager as fm

font = {'family': 'Times New Roman',
         'weight': 'normal',
         'size': 20,
         }

# 公司名称和对应的数据数量
companies = ['AES', 'BOEING', 'ACTIVISION', 'PG', 'PEPSICO']
data_counts = [8, 8, 9, 13, 13]

# 计算均值
mean_value = sum(data_counts) / len(data_counts)

# 创建柱状图
plt.figure(figsize=(6, 6))  # 设置图形的大小
bar_width = 0.65 # 柱子的宽度
index = range(len(companies))  # 柱子的位置

# 先绘制柱状图，确保均值线在最底层
bars = plt.bar(index, data_counts, bar_width, color='k', zorder=3)  # 创建柱状图，颜色为深灰色

# 添加均值线（灰色虚线），置于最底层
plt.axhline(y=mean_value, color='gray', linestyle='--', linewidth=2, zorder=1)

# 在均值线上标注均值数字，使用箭头指向数字，避免与柱状图重叠
# 调整文本位置，使其更靠左
text_offset = 0.5  # 可以手动调节文本的水平位置
arrow_offset = 0.5  # 可以手动调节箭头的水平位置
plt.annotate(f'Avg: {mean_value:.0f}',  # 修改标注为“Avg: 具体的数字”
             xy=(arrow_offset, mean_value),  # 箭头指向的位置
             xytext=(text_offset, mean_value + 1),  # 文本的位置
             arrowprops=dict(facecolor='black', arrowstyle='->'),
             ha='left', va='bottom', color='gray', fontsize=22, fontproperties=font)

# 添加标题和标签
plt.xlabel('Clients in Training Stage', fontproperties=font, fontsize=22)  # x轴标签
plt.ylabel('Corpus (No.of Documents)', fontproperties=font, fontsize=22)  # y轴标签

# 设置纵坐标刻度的字体
plt.yticks(fontproperties=font['family'], fontsize=18, rotation=45)

# 设置横坐标标签
client_labels = ['No.1', 'No.2', 'No.3', 'No.4', 'No.5']
plt.xticks(index, client_labels, fontproperties=font, fontsize=18, rotation=45)

# 显示数值标签
for bar, count in zip(bars, data_counts):
    yval = bar.get_height()
    plt.text(bar.get_x() + bar.get_width()/2, yval, str(count), ha='center', va='bottom', color='blue', fontsize=20,  fontproperties=font, weight='bold')

# 显示公司名称
for bar, company in zip(bars, companies):
    xval = bar.get_x() + bar.get_width()/2
    yval = bar.get_height() / 2
    plt.text(xval, yval, company, rotation=90, ha='center', va='center', color='white', fontsize=16, fontproperties=font)



# 设置纵坐标的范围
plt.ylim(0, 15)  # 设置纵坐标的最大刻度为20000



# 显示图形
plt.tight_layout()  # 自动调整子图参数，使之填充整个图像区域
plt.show()

==> PIC/PIC-PYTHON/datac-A.py <==
import matplotlib.pyplot as plt
import matplotlib.font_manager as fm
import numpy as np

font = {'family': 'Times New Roman',
         'weight': 'normal',
         'size': 20,
         }

# 公司名称和对应的数据数量
companies = ['GIGC', 'Comp', 'metrics-based', 'novel-based', 'domain-relevant']  # 修正了 Comp 的位置
data_counts = [9, 24, 17, 20, 13]  # 修正了数据数量，确保 Comp 对应 24
# data_counts = [9, 30, 37, 30, 33]

# 创建柱状图
plt.figure(figsize=(6, 6))  # 设置图形的大小
bar_width = 0.65 # 柱子的宽度
index = range(len(companies))  # 柱子的位置

# 绘制柱状图，带有小圆圈底纹
colors = ['lavender', 'gold'] + ['whitesmoke'] * (len(companies) - 2)  # 第一个柱子颜色为 lavender，第二个柱子颜色为 gold，其余为 whitesmoke
hatches = ['', ''] + ['.'] * (len(companies) - 2)  # 第一个柱子底纹为空，第二个柱子底纹为空，其余为 .

# 创建柱状图
bars = plt.bar(index, data_counts, bar_width, color=colors, zorder=3, hatch=hatches)

# 为第一个和第二个柱子单独设置边框颜色
for i, bar in enumerate(bars):
    if i == 0 or i == 1:  # 对第一个和第二个柱子设置边框
        bar.set_edgecolor('k')  # 设置边框颜色为黑色
        bar.set_linewidth(1.5)  # 设置边框宽度

# 添加标题和标签
plt.xlabel('Server in Validation Stage', fontproperties=font, fontsize=22)  # x轴标签
plt.ylabel('No.of (GICS & Query Types)', fontproperties=font, fontsize=22)  # y轴标签

# 设置纵坐标刻度的字体
plt.yticks(fontproperties=font['family'], fontsize=18, rotation=45)

# 设置横坐标标签
client_labels = ['GICS', 'Comp', 'MB-Q', 'NB-Q', 'DR-Q']  # 修正了横坐标标签，添加了 Comp
plt.xticks(index, client_labels, fontproperties=font, fontsize=18, rotation=45)

# 显示数值标签
for bar, count in zip(bars, data_counts):
    yval = bar.get_height()
    plt.text(bar.get_x() + bar.get_width()/2, yval, str(count), ha='center', va='bottom', color='blue', fontsize=20,  fontproperties=font, weight='bold')

# 设置纵坐标的范围
plt.ylim(0, 45)  # 根据新的数据调整纵坐标的范围

# 显示图形
plt.tight_layout()  # 自动调整子图参数，使之填充整个图像区域
plt.show()

==> PIC/PIC-PYTHON/datac-B.py <==
import matplotlib.pyplot as plt
import matplotlib.font_manager as fm
import numpy as np

font = {'family': 'Times New Roman',
         'weight': 'normal',
         'size': 20,
         }

# 公司名称和对应的数据数量
companies = ['GIGC', 'Comp', 'metrics-based', 'novel-based', 'domain-relevant']  # 修正了 Comp 的位置
# data_counts = [9, 24, 17, 20, 13]  # 修正了数据数量，确保 Comp 对应 24
data_counts = [9, 30, 37, 30, 33]

# 创建柱状图
plt.figure(figsize=(6, 6))  # 设置图形的大小
bar_width = 0.65 # 柱子的宽度
index = range(len(companies))  # 柱子的位置

# 绘制柱状图，带有小圆圈底纹
colors = ['lavender', 'gold'] + ['whitesmoke'] * (len(companies) - 2)  # 第一个柱子颜色为 lavender，第二个柱子颜色为 gold，其余为 whitesmoke
hatches = ['', ''] + ['.'] * (len(companies) - 2)  # 第一个柱子底纹为空，第二个柱子底纹为空，其余为 .

# 创建柱状图
bars = plt.bar(index, data_counts, bar_width, color=colors, zorder=3, hatch=hatches)

# 为第一个和第二个柱子单独设置边框颜色
for i, bar in enumerate(bars):
    if i == 0 or i == 1:  # 对第一个和第二个柱子设置边框
        bar.set_edgecolor('k')  # 设置边框颜色为黑色
        bar.set_linewidth(1.5)  # 设置边框宽度

# 添加标题和标签
plt.xlabel('Server in Validation Stage', fontproperties=font, fontsize=22)  # x轴标签
plt.ylabel('No.of (GICS & Query Types)', fontproperties=font, fontsize=22)  # y轴标签

# 设置纵坐标刻度的字体
plt.yticks(fontproperties=font['family'], fontsize=18, rotation=45)

# 设置横坐标标签
client_labels = ['GICS', 'Comp', 'MB-Q', 'NB-Q', 'DR-Q']  # 修正了横坐标标签，添加了 Comp
plt.xticks(index, client_labels, fontproperties=font, fontsize=18, rotation=45)

# 显示数值标签
for bar, count in zip(bars, data_counts):
    yval = bar.get_height()
    plt.text(bar.get_x() + bar.get_width()/2, yval, str(count), ha='center', va='bottom', color='blue', fontsize=20,  fontproperties=font, weight='bold')

# 设置纵坐标的范围
plt.ylim(0, 45)  # 根据新的数据调整纵坐标的范围

# 显示图形
plt.tight_layout()  # 自动调整子图参数，使之填充整个图像区域
plt.show()

==> PIC/PIC-PYTHON/datac-E-1.py <==
import matplotlib.pyplot as plt
import numpy as np

# 数据
data = np.array([
    [56.33, 55.83, 56.83, 57.83, 56.83, 56.63, 58.63, 58.83, 58.83, 58.33, 58.33, 58.83, 58.83, 60.17, 60.67, 61.67,
     61.67, 60.67, 59.17, 57.67, 59.17, 58.17, 57.67, 57.67, 57.67],
    [55.33, 55.83, 56.83, 57.63, 56.63, 56.63, 55.63, 56.63, 57.63, 58.63, 57.63, 58.63, 59.13, 59.13, 57.46, 58.96,
     58.96, 58.96, 59.16, 59.16, 59.16, 60.16, 59.16, 59.16, 59.66],
    [55.33, 54.83, 55.63, 56.63, 56.63, 56.63, 56.63, 55.63, 55.63, 56.63, 57.63, 57.63, 57.63, 58.63, 58.63, 57.63,
     57.63, 58.13, 57.96, 58.96, 57.96, 57.96, 56.96, 56.96, 56.96]
])

# 标签
labels = ['R1', 'R2', 'R3', 'R4', 'R5', 'R6', 'R7', 'R8', 'R9', 'R10',
          'R11', 'R12', 'R13', 'R14', 'R15', 'R16', 'R17', 'R18', 'R19',
          'R20', 'R21', 'R22', 'R23', 'R24', 'R25']

# 绘制热力图
plt.figure(figsize=(10, 8))
cax = plt.matshow(data, cmap='Greens')

# 设置坐标轴标签
plt.xticks(np.arange(len(labels)), labels, rotation=30, ha='right', va='bottom', fontsize=8)
plt.yticks(np.arange(data.shape[0]), ['8', '16', '32'], fontsize=8)

# 将 yticks 放在右边显示
plt.gca().yaxis.set_label_position("right")
plt.gca().yaxis.tick_right()

# 在每个格子中标注具体的数字值，字体大小调整为8
for (i, j), val in np.ndenumerate(data):
    # 根据格子颜色动态调整字体颜色
    text_color = 'white' if val > 58 else 'black'
    # 根据数值大小调整字体粗细和大小
    font_weight = 'bold' if val > 60 else 'normal'
    font_size = 10 if val > 60 else 8  # 将大于60的数字字体大小设置为10

    plt.text(j, i, f'{val:.2f}', ha='center', va='center', fontsize=font_size, color=text_color, fontweight=font_weight)

    # 高亮数值大于60的区域，绘制紫色边框
    if val > 60:
        # 绘制紫色边框，框的大小为1x1，位置为 (j-0.5, i-0.5)
        rect = plt.Rectangle((j - 0.5, i - 0.5), 1, 1, facecolor='none', edgecolor='b', linewidth=2)
        plt.gca().add_patch(rect)

# 获取所有 xticks 的标签
xticks_labels = plt.gca().get_xticklabels()

# 遍历数据，找到大于60的数字对应的 xticks 刻度值，并将其字体大小放大并加粗
for (i, j), val in np.ndenumerate(data):
    if val > 60:
        # 找到对应的 xticks 刻度值
        xtick_label = xticks_labels[j]
        # 设置字体大小为10并加粗
        xtick_label.set_fontsize(10)
        xtick_label.set_fontweight('bold')

# 获取所有 yticks 的标签并加粗
yticks_labels = plt.gca().get_yticklabels()
for ytick_label in yticks_labels:
    ytick_label.set_fontweight('bold')

plt.tight_layout()  # 调整布局以适应标签
plt.show()

==> PIC/code/____.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.stats import linregress
import matplotlib.patches as mpatches
import matplotlib.lines as mlines

# 示例数据
F = np.array([1, 2, 10, 20, 50])  # x 轴数据（非均匀分布）
MRR = np.array([0.332, 0.332, 0.434, 0.455, 0.466])  # y 轴数据

# 计算线性回归
slope, intercept, r_value, p_value, std_err = linregress(F, MRR)
line = slope * F + intercept

# 计算残差平方和（RSS）
residuals = MRR - line
rss = np.sum(residuals**2)

# 计算Pearson系数（R）
mean_MRR = np.mean(MRR)
covariance = np.sum((F - np.mean(F)) * (MRR - mean_MRR))
std_F = np.std(F)
std_MRR = np.std(MRR)
pearson_r = covariance / (std_F * std_MRR * (len(F)-1))

# 计算R平方（COD）
r_squared = r_value**2

# 计算置信区间
n = len(F)
mean_x = np.mean(F)
ssx = np.sum((F - mean_x)**2)
t_value = 25  # 95% 置信区间，自由度为2时的t值（示例值）

conf_interval = t_value * std_err * np.sqrt(1 + 1/n + (F - mean_x)**2 / ssx)

# 计算预测带
pred_interval = t_value * std_err * np.sqrt(1 + 1/n + (F - mean_x)**2 / ssx + 1)

# 创建图表
plt.figure(figsize=(8, 6))

# 绘制具有小球效果的散点图
for x, y in zip(F, MRR):
    # 绘制阴影部分（小球效果）
    plt.scatter(x, y, s=200, facecolors='none', edgecolors='gray', linewidth=1.5, zorder=2)
    # 绘制主散点（小球）
    plt.scatter(x, y, s=180, facecolors='green', edgecolors='green', linewidth=1.5, zorder=3)
    # 添加小球的高光效果
    plt.scatter(x, y, s=80, facecolors='white', edgecolors='none', alpha=0.7, zorder=4)

# 绘制拟合线（虚线）
plt.plot(F, line, color='steelblue', linewidth=2, linestyle='--', zorder=1)

# 填充置信区间
plt.fill_between(F, line - conf_interval, line + conf_interval,
                 color='lightsteelblue', alpha=0.5, zorder=0)

# 填充预测带
plt.fill_between(F, line - pred_interval, line + pred_interval,
                 color='lightblue', alpha=0.3, zorder=0)

# 在每个横坐标上添加竖直虚线
for x in F:
    plt.axvline(x=x, color='lightgrey', linestyle='--', linewidth=1, alpha=0.7, zorder=-1)

# 设置图表标题和轴标签
plt.xlabel('F', fontsize=12)
plt.ylabel('MRR', fontsize=12)
plt.title('MRR vs F', fontsize=14)

# 设置刻度和网格，并倾斜横坐标值
plt.xticks(F, fontsize=10, rotation=45)  # 倾斜横坐标值45°
plt.yticks(fontsize=10)
plt.grid(False)

# 创建自定义图例
linear_fit = mlines.Line2D([], [], color='steelblue', linewidth=2, linestyle='--', label='Linear fitting')
confidence_band = mpatches.Patch(color='lightsteelblue', alpha=0.5, label='95% confidence band')
forecast_band = mpatches.Patch(color='lightblue', alpha=0.3, label='95% forecast band')

plt.legend(handles=[linear_fit, confidence_band, forecast_band], loc='upper left', fontsize=10)

# 添加统计量的文本框
stats_text = f"RSS: {rss:.4f}\nPearson R: {pearson_r:.4f}\nR²: {r_squared:.4f}"
plt.text(0.65, 0.2, stats_text, transform=plt.gca().transAxes, fontsize=10, verticalalignment='top', bbox=dict(facecolor='white', alpha=0.5))

# 显示图表
plt.tight_layout()
plt.show()

# 输出结果
print(f"残差平方和（RSS）：{rss:.4f}")
print(f"Pearson系数（R）：{pearson_r:.4f}")
print(f"R平方（COD）：{r_squared:.4f}")

# 解释含义
print("\n含义解释：")
print("1. 残差平方和（RSS）：它是观测值与预测值之间差异的平方和，用于衡量模型的拟合优度。RSS越小，模型拟合效果越好。")
print("2. Pearson系数（R）：它是衡量两个变量之间线性相关性的指标，取值范围在-1到1之间。R的绝对值越接近1，表示线性相关性越强；越接近0，表示线性相关性越弱。")
print("3. R平方（COD）：它是Pearson系数的平方，表示因变量的变异中有多少比例可由自变量解释。R平方越接近1，表示模型对数据的解释能力越强。")
